ZLB, a Blockchain Tolerating Colluding Majorities

The problem of Byzantine consensus has been key to designing secure distributed systems. However, it is particularly difficult, mainly due to the presence of Byzantine processes that act arbitrarily and the unknown message delays in general networks. Although it is well known that both safety and liveness are at risk as soon as n/3 Byzantine processes fail, very few works attempted to characterize precisely the faults that produce safety violations from the faults that produce termination violations. In this paper, we present a new lower bound on the solvability of the consensus problem by distinguishing deceitful faults violating safety and benign faults violating termination from the more general Byzantine faults, in what we call the Byzantine-deceitful-benign fault model. We show that one cannot solve consensus if $n \leq 3t + d + 2q$ with t, d, and q are Byzantine, deceitful, and benign processes. We show that this bound is tight by presenting the Basilic class of consensus protocols that solve consensus when $n > 3t + d + 2q$. These protocols differ in the number of processes from which they wait to receive messages before progressing. Then, we build upon the Basilic class in order to present Zero-Loss Blockchain (ZLB), the first blockchain that tolerates an adversary controlling more than half of the system, with up to less than a third of them Byzantine. ZLB is an open blockchain that combines recent theoretical advances in accountable Byzantine agreement to exclude undeniably faulty processes. Interestingly, ZLB does not need a known bound on the delay of messages but progressively reduces the portion of faulty processes below 13 , and reaches consensus. Geo-distributed experiments show that ZLB outperforms HotStuff and is almost as fast as the scalable Red Belly Blockchain that cannot tolerate n/3 faults.

==> plots/gnuplots/plot_1.py <==
import math
import matplotlib.pyplot as plt  
import numpy
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
# matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (165,42,42), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

def a(n,t):
    return (3.0*n-3.0*t)/(2.0*n-3.0*t)

def a1(n,x,y,z):
    return a(n,x*n/float(y)-z)

def t(n,_a):
    return math.ceil(((2.0*_a-3)*n)/(3.0*_a-3))

min_n=9	
max_n=180
# set xrange [min_n:max_n]
val_xtics=9
samples=(max_n - min_n)/val_xtics + 1
n = numpy.linspace(min_n,max_n,samples) # linearly spaced
def get_y(n,x,y,z):
    to_return=[]
    for val in n:
        to_return.append(a1(val,x,y,z))
    return to_return

f, ax = plt.subplots(1,1)
# set xlabel "number of processes" #n ::
# set ylabel "branches in multiple spend" #a ::
to_plots=[(7,12,1,"7n/12-1"),(5,9,0,"5n/9"),(5,9,1,"5n/9-1"),(1,2,0,"n/2"),(1,2,1,"n/2-1"),(1,3,0,"n/3")]
i=0
linestyle=["-","--"]
j=1
for x,y,z,label in to_plots:
    ax.plot(n, get_y(n,x,y,z),label="f="+label,color=tableau20[i],marker='None',linestyle=linestyle[j],linewidth=4)
    j=(j+1)%2
    print(j)
    if (i==0):
        i+=2
    else:
        i+=1

ax.set_xlim([0,max_n+1])
ax.set_ylim([1.99,5])
plt.xticks(numpy.arange(10, 190, 20))
plt.yticks(numpy.arange(2, 5.1, 1))
leg= plt.legend(loc="upper right",prop={"size":25})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)
plt.xlabel("Number of replicas",size=25)
plt.ylabel("Branches in fork",size=25)
plt.tight_layout()
plt.subplots_adjust(bottom=0.16)
plt.subplots_adjust(top=0.98)
plt.subplots_adjust(left=0.105)
plt.subplots_adjust(right=0.997)
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_1_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_1_py.pdf', format='pdf')
plt.show()
 # plot [min_n:max_n] a1(x,1,2,0) with linespoints ls 4 title '$f=n/2$',\
 #       a1(x,1,2,1) with linespoints ls 44 title '$f=n/2-1$',\
 #       a1(x,5,9,0) with linespoints ls 3 title '$f=5n/9$',\
 #       a1(x,5,9,1) with linespoints ls 33 title '$f=5n/9-1$',\
 #       a1(x,7,12,0) with linespoints ls 7 title '$f=7n/12$',\
 #       a1(x,7,12,1) with linespoints ls 77 title '$f=7n/12-1$',\
 #       a1(x,5,12,0) with linespoints ls 2 title '$f=5n/12$',\
 #       a1(x,5,12,1) with linespoints ls 22 title '$f=5n/12-1$',\
 #       a1(x,1,3,0) with linespoints ls 1 title '$f=n/3$'


==> plots/gnuplots/plot_2.py <==
import math
import matplotlib.pyplot as plt
import matplotlib
import numpy

matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

def a(n,t):
    return (3.0*n-3.0*t)/(2.0*n-3.0*t)

def a1(n,x,y,z):
    return a(n,x*n/float(y)-z)

def t(n,_a):
    return math.ceil(((2.0*_a-3)*n)/(3.0*_a-3))

val_n=33
min_a=2

def max_a(n):
    return math.floor(n/3.0)+1
# val_xtics=4

n_iters=10
mul=12
# set ytics 2
# min_n=9	
# max_n=180
# set xrange [min_n:max_n]
val_xtics=4
samples = (max_a(mul*n_iters) - min_a)/2.0 + 1

def get_y(n,_a):
    to_return=[]
    for a in _a:
        to_return.append(t(n,a))
    return to_return

f, ax = plt.subplots(1,1)

col=0
for _i in range(1,n_iters+1):
    # n=int(max_a(mul*i))
    i=n_iters+1-_i
    n=mul*i
    print(n)
    x=range(min_a,int(max_a(mul*i))+1)
    print(x)
    print(get_y(n,x))
    ax.plot(x, get_y(n,x),label="n="+str(mul*i),color=tableau20[col],marker='o',markersize=3,linestyle='--')
    col+=2
# plot for [i=1:n_iters] [min_a:max_a(mul*i)] t(mul*i,floor(x)) with linespoints pt 7 ps 1 title 'n='.(mul*i)

ax.set_xlim([min_a,max_a(mul*n_iters)])
# ax.set_ylim([ymin,ymax])
ax.set_ylim([mul/3.0,(n_iters*mul*2/3.0-1)])
plt.legend(loc="upper right")
plt.xlabel("Branches in fork")
plt.ylabel("Deceitful processes")
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_2_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_2_py.pdf', format='pdf')
plt.show()
 # plot [min_n:max_n] a1(x,1,2,0) with linespoints ls 4 title '$f=n/2$',\
 #       a1(x,1,2,1) with linespoints ls 44 title '$f=n/2-1$',\
 #       a1(x,5,9,0) with linespoints ls 3 title '$f=5n/9$',\
 #       a1(x,5,9,1) with linespoints ls 33 title '$f=5n/9-1$',\
 #       a1(x,7,12,0) with linespoints ls 7 title '$f=7n/12$',\
 #       a1(x,7,12,1) with linespoints ls 77 title '$f=7n/12-1$',\
 #       a1(x,5,12,0) with linespoints ls 2 title '$f=5n/12$',\
 #       a1(x,5,12,1) with linespoints ls 22 title '$f=5n/12-1$',\
 #       a1(x,1,3,0) with linespoints ls 1 title '$f=n/3$'


==> plots/gnuplots/plot_3.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
from collections import defaultdict
import matplotlib
import numpy as np
import math

filepath="./"
filename=filepath+"plot_values_3.csv"
data = pd.read_csv(filename)
destiny_filepath = "../eps/"

plt.xlabel("Branches in fork",size=15)
plt.ylabel("Deceitful ratio",size=15)
plt.scatter(data['branches'], data['decimal'],marker='*')
plt.plot(data['branches'], data['decimal'])
plt.xlim(0,100)
plt.yticks(np.arange(0.3, 0.666666666666666, 0.02))
plt.xticks(np.arange(0, 101, 5))
plt.hlines(0.666666666666,0,100, linestyle='dashed',colors='magenta')
plt.savefig(destiny_filepath+'plot_3_py.png', format='png')
plt.savefig(destiny_filepath+'plot_3_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_3_py.pdf', format='pdf')
plt.show() # Depending on whether you use IPython or interactive mode, etc.
# plot '' using 1:3 w linespoints pt 1 title "f(a)/n",\
#      # g(x),\
#      # h(x)
# # plot [1:99999] f(x)
# reset


==> plots/gnuplots/plot_4.py <==
import math
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy
import matplotlib
matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)
    
def m(p,a):
    return a*float(p)/(1-p)

def get_y(p,_a):
    to_return=[]
    for a in _a:
        to_return.append(m(p,a))
    return to_return

f, ax = plt.subplots(1,1)

min_a=2
max_a=50
val_xtics=4

samples=(max_a - min_a)/val_xtics + 1

to_plots=[0.9, 0.75, 0.6, 0.5, 0.25, 0.1]
a = numpy.linspace(min_a,max_a,samples) # linearly spaced

i=0
for p in to_plots:
    ax.plot(a,get_y(p,a),label="p="+str(p),color=tableau20[i],marker='o',markersize=3,linestyle='--')
    i+=2

tick_spacing = 5
ytick_spacing = 10
ax.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax.yaxis.set_major_locator(ticker.MultipleLocator(ytick_spacing))

ax.set_xlim([min_a,max_a])
ax.set_ylim([0,100])
plt.legend(loc="upper right")
plt.grid(linestyle='--',axis='y')
plt.xlabel("branches in multiple spend")
plt.ylabel("lenght of attack for GLSMR")
plt.savefig(destiny_filepath+'plot_4_py.eps', format='eps')
plt.show()


==> plots/gnuplots/plot_5.py <==
import math
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy
from fractions import Fraction
import matplotlib
# matplotlib.rcParams.update({'font.size': 20})
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (165,42,42), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)
    
def m(p,a):
    return a*float(p)/(1-p)

def af(x):
    return (3.0-3.0*x)/(2.0-3.0*x)

def maf(p,x):
    return m(p,af(x))

def get_y(p,_a):
    to_return=[]
    for a in _a:
        to_return.append(maf(p,a))
    return to_return

f, ax = plt.subplots(1,1)

min_a=1.0/3.0
max_a= 2.0/3.0
val_xtics=0.01

samples=(max_a - min_a)/val_xtics + 1

to_plots=[0.9, 0.75, 0.5, 0.25, 0.1]
# print(to_plots)
a = numpy.linspace(min_a,max_a,samples) # linearly spaced

# print(a)
getya=[]
i=0
linestyles=["-","--","dotted","dashdot","--"]
j=0
for p in to_plots:
    ax.plot(a,get_y(p,a),label="p="+str(p),color=tableau20[i],marker='None',linestyle=linestyles[j],linewidth=4)
    j=(j+1)%5
    i+=2

print(get_y(0.5,[0.6]))
print(get_y(0.5,[0.62]))
print(get_y(0.5,[0.64]))
print(get_y(0.5,[0.66]))

# tick_spacing = 0.03
ytick_spacing = 10
# ax.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax.yaxis.set_major_locator(ticker.MultipleLocator(ytick_spacing))
ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
# samples_xtics=(max_a - min_a)/0.03 + 1
xtics_vals = numpy.linspace(min_a,max_a,8) # linearly spaced
ax.set_xlim([min_a,0.66])
ax.set_ylim([0,69])
xtics_labels=[]
for val in xtics_vals:
    frac = Fraction(val)
    if frac.numerator==1:
        num="n"
    else:
        num=str(frac.numerator)+"n"
    
    xtics_labels.append(num+"/"+str(frac.denominator))
    
# xtics_labels=["n/3", "n/2", "5n/9", "7n/12", "3n/5", "11n/18", "13n/21", "5n/8"]
# xtics_vals=[0.333333333333, 0.5, 0.555555555556, 0.583333333333, 0.6, 0.611111111111, 0.619047619048, 0.625]
plt.xticks(xtics_vals[0:len(xtics_vals)-1])
leg=plt.legend(loc="upper left",prop={"size":25})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)
plt.xlabel("Deceitful ratio",size=25) #f/n
plt.ylabel("Depth of attack",size=25) # for GLSMR
plt.tight_layout()
plt.subplots_adjust(bottom=0.15)
plt.subplots_adjust(top=0.997)
plt.subplots_adjust(left=0.135)
plt.subplots_adjust(right=0.997)
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_5_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_5_py.pdf', format='pdf')
plt.show()


# 2 0.333333333333
# 3  0.555555555556
# 5 0.583333333333
# 6  0.6
# 7  0.611111111111
# 8  0.619047619048
# 9  0.625                    



==> plots/gnuplots/plot_values_a.py <==
from fractions import Fraction
def en(a):
    return 2*a-3

def den(a):
    return 3*a-3

max_value = 10
for a in range (2,max_value):
    frac=Fraction(en(a),den(a))
    print(a, str(frac.numerator)+"/"+str(frac.denominator),float(en(a))/den(a))
    # print "a:",a," fraction:", str(frac.numerator)+"n/"+str(frac.denominator)
  # print "en:", en(a)
  # print "den:", den(a)
  # print "reduced fraction:", Fraction(en(a),den(a))


==> plots/plots-kleroterion/plot_approximation_certsizeonethird_no_algorand.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(max_value, min_value, pbm, low=10, high=10**7,certsize=2/3.0):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    print('mid_value',mid_value)
    if (mid_value<max_value and mid_value>min_value):
        return mid
    if (mid_value < min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, low, mid,certsize=certsize)
    elif (mid_value > min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, mid, high,certsize=certsize)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.3,0.29,0.28,0.27,0.26,0.24,0.22,0.2,0.18,0.16,0.14,0.12,0.10,0.08]# 0.08,0.1,0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data={}
ax=plt.subplot()
value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value,min_value, pbm,certsize=1/3.0)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# print("HERE:",data[0.2])
# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

min_value=10**-15
max_value=10**-14
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(max_value, min_value, pbm,certsize=1/3.0)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)

value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
# pbms=[0.08,0.1,0.2,0.3]
# for pbm in pbms:
#     print("pbm: ", pbm)
#     # result=1-binom.cdf(v-1, n, pbm, loc=0)
#     result=BinomCDFBinarySearch(value,min_value, pbm,certsize=1/3.0)
#     print("pbm:",pbm," result:",result)
#     data[pbm]=result
#     # print("(if w=0) probability:",result)
    
# # print(list(data[10].keys()))
# print(pbms)
# print(data)

# # print("HERE:",data[0.2])
# # for pbm in pbms:
# #     print(to_plot[pbm])
# ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

# min_value=10**-15
# max_value=10**-14
# # for n in ns:
# #     v=int(certsize*n)
# for pbm in pbms:
#     print("pbm: ", pbm)
#     # result=1-binom.cdf(v-1, n, pbm, loc=0)
#     result=BinomCDFBinarySearch(max_value, min_value, pbm,certsize=1/3.0)
#     print("pbm:",pbm," result:",result)
#     data[pbm]=result
#     # print("(if w=0) probability:",result)
    
# # print(list(data[10].keys()))
# print(pbms)
# print(data)

# ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)
# algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
# ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'Algorand, $Pr(no\_safety)<$'+str(value))
plt.xlabel(r'% faulty replicas')
# Set the y axis label of the current axis.
plt.ylabel(r'committee size')
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# plt.title(r'$Pr(Y>t_s)<$'+str(value))
# show a legend on the plot
plt.legend()
# ax.set_yscale('log')
plt.ylim(0,12000)
# plt.xlim(0,2000)
plt.legend(loc="upper right")
# plt.legend(bbox_to_anchor=(0.5, 1.05, 0.3, 0.2),loc='upper left')
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_fixedpattack.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(value, pbm, low=10, high=10**7,certsize=2/3.0):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    print('mid_value',mid_value)
    if (mid_value<5*10**-9 and mid_value>10**-10):
        return mid
    if (mid_value < value):
        return BinomCDFBinarySearch(value, pbm, low, mid)
    elif (mid_value > value):
        return BinomCDFBinarySearch(value, pbm, mid, high)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data={}
ax=plt.subplot()
value=5*10**-9
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)

# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = r'$Pr(Y>t_s)<'+str(value))

# algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
# ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'Algorand, $Pr(Y>t_s)<'+str(value))
plt.xlabel(r'% faulty replicas')
# Set the y axis label of the current axis.
plt.ylabel(r'committee size')
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# show a legend on the plot
plt.legend()
# ax.set_yscale('log')
plt.ylim(0,2000)
# plt.xlim(0,2000)
plt.legend(loc="upper right")
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_fixedpattack_comparison_algorand.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os
import matplotlib

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(max_value, min_value, pbm, low=10, high=10**7,certsize=2/3.0):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    print('mid_value',mid_value)
    if (mid_value<max_value and mid_value>min_value):
        return mid
    if (mid_value < min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, low, mid,certsize=certsize)
    elif (mid_value > min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, mid, high,certsize=certsize)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.08,0.1,0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4

result=0
data={}
ax=plt.subplot()
value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value,min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# print("HERE:",data[0.2])
# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = '$Pr(Y>t_s)<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

min_value=10**-15
max_value=10**-14
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(max_value, min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

ax.plot(list(data.keys()), list(data.values()), label = '$Pr(Y>t_s)<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)

pbms=[0.3,0.29,0.28,0.27,0.26,0.24,0.22,0.2,0.18,0.16,0.14,0.12,0.10,0.08]
result=0
data={}
ax=plt.subplot()
value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value,min_value, pbm,certsize=1/3.0)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# print("HERE:",data[0.2])
# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = '$Pr(Y>t_{\ell})<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

min_value=10**-15
max_value=10**-14
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(max_value, min_value, pbm,certsize=1/3.0)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = '$Pr(Y>t_{\ell})<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)

algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'$Pr(Algorand)<$'+str(value))
plt.xlabel(r'Percentage of faulty processes',size=20)
# Set the y axis label of the current axis.
plt.ylabel(r'Committee size',size=20)
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# plt.title(r'$Pr(Y>t_s)<$'+str(value))
# show a legend on the plot
# plt.legend()
# ax.set_yscale('log')
plt.ylim(0,4000)
# plt.xlim(0,2000)
# plt.legend(loc="upper left")
leg = plt.legend(loc="upper left",prop={"size":15})
for legobj in leg.legendHandles:
    legobj.set_linewidth(3.0)
# plt.legend(bbox_to_anchor=(0.5, 1.05, 0.3, 0.2),loc='upper left')
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.subplots_adjust(bottom=0.17)
plt.subplots_adjust(left=0.15)
plt.subplots_adjust(right=0.997)
plt.subplots_adjust(top=0.97)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_fixedpattack_comparison_algorand_certsize13.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(max_value, min_value, pbm, low=10, high=10**7,certsize=1/3.0):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    print('mid_value',mid_value)
    if (mid_value<max_value and mid_value>min_value):
        return mid
    if (mid_value < min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, low, mid,certsize=certsize)
    elif (mid_value > min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, mid, high,certsize=certsize)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.3,0.29,0.28,0.27,0.26,0.24,0.22,0.2,0.18,0.16,0.14,0.12,0.10,0.08]# 0.08,0.1,0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data={}
ax=plt.subplot()
value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value,min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# print("HERE:",data[0.2])
# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

min_value=10**-15
max_value=10**-14
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(max_value, min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)

algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'Algorand, $Pr(no\_safety)<$'+str(value))
plt.xlabel(r'% faulty replicas')
# Set the y axis label of the current axis.
plt.ylabel(r'committee size')
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# plt.title(r'$Pr(Y>t_s)<$'+str(value))
# show a legend on the plot
plt.legend()
# ax.set_yscale('log')
# plt.ylim(0,4000)
# plt.xlim(0,2000)
plt.legend(loc="upper right")
# plt.legend(bbox_to_anchor=(0.5, 1.05, 0.3, 0.2),loc='upper left')
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_logy_n100_to2000.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os
import matplotlib

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
# end_n=1000
# skip=100
# start=skip
# ns=range(skip,end_n+1,skip)
# print("end_n:",end_n," skip:",skip)
ns=[100,200,400,600,1000,1300,1600,2000]
pbms=[0.2,1/3.0,0.5,5/9.0,0.6,11/18.0,24/38.0,29/45.0,2/3.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data=defaultdict(lambda: {})
ax=plt.subplot()
for n in ns:
    v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        result=1-binom.cdf(v-1, n, pbm, loc=0)
        data[n][pbm]=result
        print("(if w=0) probability:",result)
        compute_rest=False
        if compute_rest:
            print("expected number of intents for success:", 1/result)
            print("how many tries do they have if this should ever happen?:")
            vrf_to_consider=v
            tries=choose(n,v)
            print("tries:",tries)
            probw1=result*tries
            print("therefore, even if that happens, probability it happens 1 consecutive time is: ",result*tries)
            print("and that it happens w= ",w," times is: ", probw1**w)

pbm_to_plot=pbms[0]
# print(list(data[10].keys()))
print(pbms)
for n in ns:
   ax.plot(list(data[n].keys()), list(data[n].values()), label = "n="+str(n))

plt.xlabel(r'Percentage of faulty processes',size=20)
# Set the y axis label of the current axis.
plt.ylabel(r'Prob. sorting $>t_s$ faults',size=20)
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# show a legend on the plot
# plt.legend()
leg = plt.legend(loc="upper left",prop={"size":15})
# set the linewidth of each legend object
for legobj in leg.legendHandles:
    legobj.set_linewidth(3.0)
ax.set_yscale('log')
# plt.ylim(0,0.02)
plt.xlim(0.20,2/3.0)
# plt.legend(loc="upper left")
plt.gcf().autofmt_xdate()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.subplots_adjust(bottom=0.16)
plt.subplots_adjust(left=0.16)
plt.subplots_adjust(right=0.997)
plt.subplots_adjust(top=0.97)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_logy_n10to100.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os
import matplotlib

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
# end_n=1000
# skip=100
# start=skip
# ns=range(skip,end_n+1,skip)
# print("end_n:",end_n," skip:",skip)
ns=[5,10,20,30,40,60,80,100]
pbms=[0.2,1/3.0,0.5,5/9.0,0.6,11/18.0,24/38.0,29/45.0,2/3.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data=defaultdict(lambda: {})
ax=plt.subplot()
for n in ns:
    v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        result=1-binom.cdf(v-1, n, pbm, loc=0)
        data[n][pbm]=result
        print("(if w=0) probability:",result)
        compute_rest=False
        if compute_rest:
            print("expected number of intents for success:", 1/result)
            print("how many tries do they have if this should ever happen?:")
            vrf_to_consider=v
            tries=choose(n,v)
            print("tries:",tries)
            probw1=result*tries
            print("therefore, even if that happens, probability it happens 1 consecutive time is: ",result*tries)
            print("and that it happens w= ",w," times is: ", probw1**w)

pbm_to_plot=pbms[0]
# print(list(data[10].keys()))
print(pbms)
for n in ns:
   ax.plot(list(data[n].keys()), list(data[n].values()), label = "n="+str(n))

# plt.xlabel(r'$p_{b_M}$')
# # Set the y axis label of the current axis.
# plt.ylabel(r'$Pr(Y)>t_s$')
plt.xlabel(r'Percentage of faulty processes',size=20)
# Set the y axis label of the current axis.
plt.ylabel(r'Prob. sorting $>t_s$ faults',size=20)
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# show a legend on the plot

leg = plt.legend(loc="lower right",prop={"size":15})
# set the linewidth of each legend object
for legobj in leg.legendHandles:
    legobj.set_linewidth(3.0)
ax.set_yscale('log')
# plt.ylim(0,0.02)
plt.xlim(0.2,2/3.0)
# leg = plt.legend(loc="upper right",prop={"size":20})
plt.gcf().autofmt_xdate()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.subplots_adjust(bottom=0.16)
plt.subplots_adjust(left=0.16)
plt.subplots_adjust(right=0.997)
plt.subplots_adjust(top=0.97)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_n100_to2000.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
# end_n=1000
# skip=100
# start=skip
# ns=range(skip,end_n+1,skip)
# print("end_n:",end_n," skip:",skip)
ns=[100,200,400,600,1000,1300,1600,2000]
pbms=[0.2,1/3.0,0.5,5/9.0,0.6,11/18.0,24/38.0,29/45.0,2/3.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data=defaultdict(lambda: {})
ax=plt.subplot()
for n in ns:
    v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        result=1-binom.cdf(v-1, n, pbm, loc=0)
        data[n][pbm]=result
        print("(if w=0) probability:",result)
        compute_rest=False
        if compute_rest:
            print("expected number of intents for success:", 1/result)
            print("how many tries do they have if this should ever happen?:")
            vrf_to_consider=v
            tries=choose(n,v)
            print("tries:",tries)
            probw1=result*tries
            print("therefore, even if that happens, probability it happens 1 consecutive time is: ",result*tries)
            print("and that it happens w= ",w," times is: ", probw1**w)

pbm_to_plot=pbms[0]
# print(list(data[10].keys()))
print(pbms)
for n in ns:
   ax.plot(list(data[n].keys()), list(data[n].values()), label = "n="+str(n))

# plt.xlabel(r'$p_{b_M}$')
# # Set the y axis label of the current axis.
# plt.ylabel(r'$Pr(Y)>t_s$')
plt.xlabel(r'% faulty replicas')
# Set the y axis label of the current axis.
plt.ylabel(r'probability #faults$>t_s$ in committee')
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# show a legend on the plot
plt.legend()
# ax.set_yscale('log')
# plt.ylim(0,0.02)
plt.xlim(0.40,2/3.0)
plt.legend(loc="upper left")
plt.gcf().autofmt_xdate()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_no_algorand.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(max_value, min_value, pbm, low=10, high=10**7,certsize=2/3.0):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    print('mid_value',mid_value)
    if (mid_value<max_value and mid_value>min_value):
        return mid
    if (mid_value < min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, low, mid,certsize=certsize)
    elif (mid_value > min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, mid, high,certsize=certsize)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.08,0.1,0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data={}
ax=plt.subplot()
value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(value,min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# print("HERE:",data[0.2])
# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

min_value=10**-15
max_value=10**-14
# for n in ns:
#     v=int(certsize*n)
for pbm in pbms:
    print("pbm: ", pbm)
    # result=1-binom.cdf(v-1, n, pbm, loc=0)
    result=BinomCDFBinarySearch(max_value, min_value, pbm)
    print("pbm:",pbm," result:",result)
    data[pbm]=result
    # print("(if w=0) probability:",result)
    
# print(list(data[10].keys()))
print(pbms)
print(data)

# for pbm in pbms:
#     print(to_plot[pbm])
ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)

value=5*10**-9
min_value=10**-10
# for n in ns:
#     v=int(certsize*n)
# pbms=[0.08,0.1,0.2,0.3]
# for pbm in pbms:
#     print("pbm: ", pbm)
#     # result=1-binom.cdf(v-1, n, pbm, loc=0)
#     result=BinomCDFBinarySearch(value,min_value, pbm,certsize=1/3.0)
#     print("pbm:",pbm," result:",result)
#     data[pbm]=result
#     # print("(if w=0) probability:",result)
    
# # print(list(data[10].keys()))
# print(pbms)
# print(data)

# # print("HERE:",data[0.2])
# # for pbm in pbms:
# #     print(to_plot[pbm])
# ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(value))#r'$Pr(Y>t_s)<$'+str(value)

# min_value=10**-15
# max_value=10**-14
# # for n in ns:
# #     v=int(certsize*n)
# for pbm in pbms:
#     print("pbm: ", pbm)
#     # result=1-binom.cdf(v-1, n, pbm, loc=0)
#     result=BinomCDFBinarySearch(max_value, min_value, pbm,certsize=1/3.0)
#     print("pbm:",pbm," result:",result)
#     data[pbm]=result
#     # print("(if w=0) probability:",result)
    
# # print(list(data[10].keys()))
# print(pbms)
# print(data)

# ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_{\ell})<$'+str(max_value))#r'$Pr(Y>t_s)<$'+str(value)
# algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
# ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'Algorand, $Pr(no\_safety)<$'+str(value))
plt.xlabel(r'% faulty replicas')
# Set the y axis label of the current axis.
plt.ylabel(r'committee size')
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# plt.title(r'$Pr(Y>t_s)<$'+str(value))
# show a legend on the plot
plt.legend()
# ax.set_yscale('log')
plt.ylim(0,4000)
# plt.xlim(0,2000)
plt.legend(loc="upper left")
# plt.legend(bbox_to_anchor=(0.5, 1.05, 0.3, 0.2),loc='upper left')
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_approximation_nxaxis.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os
import matplotlib

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.2,1/3.0,0.5,5/9.0,0.6,11/18.0,24/38.0,29/45.0]
# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

w=4


result=0
data=defaultdict(lambda: {})
ax=plt.subplot()
for n in ns:
    v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        result=1-binom.cdf(v-1, n, pbm, loc=0)
        data[n][pbm]=result
        print("(if w=0) probability:",result)
        compute_rest=False
        if compute_rest:
            print("expected number of intents for success:", 1/result)
            print("how many tries do they have if this should ever happen?:")
            vrf_to_consider=v
            tries=choose(n,v)
            print("tries:",tries)
            probw1=result*tries
            print("therefore, even if that happens, probability it happens 1 consecutive time is: ",result*tries)
            print("and that it happens w= ",w," times is: ", probw1**w)

pbm_to_plot=pbms[0]
# print(list(data[10].keys()))
print(pbms)
to_plot=defaultdict(lambda: {})
for pbm in pbms:
    for n in ns:
        to_plot[pbm][n]=data[n][pbm]

for pbm in pbms:
    print(to_plot[pbm])
    ax.plot(list(to_plot[pbm].keys()), list(to_plot[pbm].values()), label = str(pbm)[0:5])

# print("HERE: ",to_plot[pbms[3]][1000]) #6.973310817670608e-13
# print("HERE: ",to_plot[pbms[4]][1000]) #9.705858896480457e-06  
# print("HERE: ",to_plot[pbms[5]][1000]) #0.00018558337146290516 
# print("HERE: ",to_plot[pbms[6]][1000]) #0.012674008394230496   
# plt.xlabel(r'$n$')
# # Set the y axis label of the current axis.
# plt.ylabel(r'$Pr(Y)>t_s$')
plt.xlabel(r'Committee size',size=20)
# Set the y axis label of the current axis.
plt.ylabel(r'Prob. sorting $>t_s$ faults', size=20)
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# show a legend on the plot
# plt.legend()
leg = plt.legend(loc="lower right" , prop={"size":13})
leg.set_title("% faults" ,prop={'size':14})

# set the linewidth of each legend object
for legobj in leg.legendHandles:
    legobj.set_linewidth(3.0)
ax.set_yscale('log')
# plt.ylim(0,0.02)
plt.xlim(0,2000)
# plt.legend(loc="upper left")
plt.gcf().autofmt_xdate()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.subplots_adjust(bottom=0.17)
plt.subplots_adjust(left=0.16)
plt.subplots_adjust(right=0.997)
plt.subplots_adjust(top=0.97)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()


==> plots/plots-kleroterion/plot_fixed_attack_comparison_algorand_w_too.py <==
from scipy.special import comb
from scipy.stats import binom
import math
from fractions import Fraction
from collections import defaultdict
import matplotlib.pyplot as plt
import sys,os
import matplotlib

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

destiny_filepath="../figs/"
def choose(n,k):
    if k > n//2: k = n - k
    p = Fraction(1)
    for i in range(1,k+1):
        p *= Fraction(n - i + 1, i)
    return int(p)

def BinomCDFBinarySearch(max_value, min_value, pbm, low=10, high=10**9,certsize=2/3.0,w=1,prev_mid_value=-1):
    if (high < low):
        return high # value would be inserted at index "low"
    mid = (low + high) / 2.0
    print('mid:',mid)
    print('low:', low)
    print('high:', high)
    mid_value=1-binom.cdf(int(certsize*mid)-1, mid, pbm, loc=0)
    mid_value=mid_value**w
    print('mid_value',mid_value)
    if (high-low<1):
        return mid
    if (mid_value<max_value and mid_value>min_value):
        return mid
    if (mid_value < min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, low, mid,certsize=certsize,w=w)
    elif (mid_value > min_value):
        return BinomCDFBinarySearch(max_value, min_value, pbm, mid, high,certsize=certsize,w=w)
    else:
        return mid
    
""" 
4th: same as test 4, but we assume m is so large that m-1≃m, (making use of proportions instead)
"""
def pr(j,bm,m,n):
    return comb(bm, j, exact=False)*(comb(m-bm, n-j, exact=False)/comb(m, n, exact=False))

# def calculatemintsfromcertsize(n,certsize):
#     return certsize*2-n
def calculatemintsfromcertsize(n,certsize):
    return int(math.ceil(certsize*2-n)-1)

# m=10**6
# print("m:",m)
print("m is very large, so much so that n is negligible compared")
end_n=2000
skip=50
start=skip
ns=[10]+list(range(skip,end_n+1,skip))
# print("end_n:",end_n," skip:",skip)
# ns=[50,100,200,400,600,1000,1300,1600,2000]
pbms=[0.08,0.1,0.2,0.3,1/3.0,0.4,0.5,5/9.0,0.6,29/45.0]

# bm=int(m*pbm)
# print("bm:",bm)
tries=26

# # pts=0.48 #or pts=1/3.0
# # ts=pts*n
certsize=2/3.0
# ts=calculatemintsfromcertsize(n,certsize*n)
# print("ts:",ts)

ws=[2, 3, 4, 5]

for w in ws:
    print("w: ",w)
    result=0
    data={}
    ax=plt.subplot()
    value=5*10**-9
    min_value=10**-10
    # for n in ns:
    #     v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        # result=1-binom.cdf(v-1, n, pbm, loc=0)
        result=BinomCDFBinarySearch(value,min_value, pbm,w=w)
        print("pbm:",pbm," result:",result)
        data[pbm]=result
        # print("(if w=0) probability:",result)
    
        # print(list(data[10].keys()))
    print(pbms)
    print(data)

    # print("HERE:",data[0.2])
    # for pbm in pbms:
    #     print(to_plot[pbm])
    ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(value)+', w='+str(w))#r'$Pr(Y>t_s)<$'+str(value)
    
    min_value=10**-15
    max_value=10**-14
    # w=1
    # for n in ns:
    #     v=int(certsize*n)
    for pbm in pbms:
        print("pbm: ", pbm)
        # result=1-binom.cdf(v-1, n, pbm, loc=0)
        result=BinomCDFBinarySearch(max_value, min_value, pbm,w=w)
        print("pbm:",pbm," result:",result)
        data[pbm]=result
        # print("(if w=0) probability:",result)
    
    # print(list(data[10].keys()))
    print(pbms)
    print(data)

    # for pbm in pbms:
    #     print(to_plot[pbm])
    ax.plot(list(data.keys()), list(data.values()), label = 'Kleroterion, $Pr(Y>t_s)<$'+str(max_value)+', w='+str(w))#r'$Pr(Y>t_s)<$'+str(value)

# algorand_data={ 0.24:4000, 0.231:3500,0.224:3000,0.213:2500,0.2:2000,0.18:1500,0.145:1000,0.08:500} #figure 3 in algorand eprint: Algorand: Scaling Byzantine Agreements for Cryptocurrencies
# ax.plot(list(algorand_data.keys()), list(algorand_data.values()), label = r'Algorand, $Pr(no\_safety)<$'+str(value))
plt.xlabel(r'Percentage of faulty processes', size=20)
# Set the y axis label of the current axis.
plt.ylabel(r'Committee size', size=20)
# Set a title of the current axes.
# plt.title('probability attack supercoalition per percentage of attackers')
# plt.title(r'$Pr(Y>t_s)<$'+str(value))
# show a legend on the plot
# plt.legend()
# ax.set_yscale('log')
# plt.ylim(0,4000)
# plt.xlim(0,2000)
# plt.legend(loc="upper right")
leg = plt.legend(loc="upper right",prop={"size":15})
# set the linewidth of each legend object
for legobj in leg.legendHandles:
    legobj.set_linewidth(3.0)
# plt.legend(bbox_to_anchor=(0.5, 1.05, 0.3, 0.2),loc='upper left')
plt.gcf().autofmt_xdate()
plt.gca().invert_xaxis()
plt.grid(linestyle='--')
filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.subplots_adjust(bottom=0.231)
plt.subplots_adjust(left=0.21)
plt.subplots_adjust(right=0.997)
plt.subplots_adjust(top=0.97)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()

